Two Point Functions in Defect CFTs

This paper is designed to be a practical tool for constructing and investigating two-point correlation functions in defect conformal field theory, directly in physical space, between any two bulk primaries or between a bulk primary and a defect primary, with arbitrary spin. Although geometrically elegant and ultimately a more powerful approach, the embedding space formalism gets rather cumbersome when dealing with mixed symmetry tensors, especially in the projection to physical space. The results in this paper provide an alternative method for studying two-point correlation functions for a generic $d$-dimensional conformal field theory with a flat $p$-dimensional defect and $d-p=q$ co-dimensions. We tabulate some examples of correlation functions involving a conserved current, an energy momentum tensor and a Maxwell field strength, while analysing the constraints arising from conservation and the equations of motion. A method for obtaining bulk-to-defect correlators is also explained. Some explicit examples are considered: free scalar theory on $\mathbb{R}^p \times ({\mathbb R}^q / {\mathbb Z}_2)$ and a free four dimensional Maxwell theory on a wedge.

==> anc/Implementing_FF_correlator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44488,       1219]
NotebookOptionsPosition[     42275,       1171]
NotebookOutlinePosition[     42614,       1186]
CellTagsIndexPosition[     42571,       1183]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Implementing Tensor Structures For <FF>", "Title",
 CellChangeTimes->{
  3.804409281410589*^9},ExpressionUUID->"115fec9f-5581-4b46-bd8b-\
3a4993cf13fe"],

Cell[CellGroupData[{

Cell["Two Bulk Points", "Section",
 CellChangeTimes->{{3.804409302009577*^9, 
  3.8044093067692547`*^9}},ExpressionUUID->"866144a7-d591-457a-a75e-\
9d3fe7fe5d37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"x1", ",", " ", 
    RowBox[{
    "x2", " ", "represents", " ", "the", " ", "defect", " ", "points", " ", 
     "while", " ", "y1"}], ",", " ", 
    RowBox[{"y2", " ", "are", " ", "the", " ", "transverse", " ", 
     RowBox[{"coordinates", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}], ";"}], " ", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Same", " ", "convention", " ", "as", " ", "for", " ", "the", " ", 
     "first", " ", "point", " ", 
     RowBox[{"x", "."}]}], " ", "*)"}], "               ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xp", "=", 
     RowBox[{"{", 
      RowBox[{"x1p", ",", "x2p", ",", "y1p", ",", "y2p"}], "}"}]}], ";"}], 
   " ", "\[IndentingNewLine]", "   ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Distance", " ", 
     RowBox[{"(", "squared", ")"}], " ", "between", " ", "two", " ", "bulk", 
     " ", 
     RowBox[{"points", "."}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"x", "-", "xp"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mods", "=", 
     RowBox[{"Dot", "[", 
      RowBox[{"s", ",", "s"}], "]"}]}], ";"}], "  ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Transverse", " ", "distance", " ", "from", " ", "the", " ", 
     RowBox[{"defect", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"{", 
      RowBox[{"y1", ",", "y2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yp", "=", 
     RowBox[{"{", 
      RowBox[{"y1p", ",", "y2p"}], "}"}]}], ";"}], "         ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mody", " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Dot", "[", 
       RowBox[{"y", ",", "y"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"modyp", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Dot", "[", 
       RowBox[{"yp", ",", "yp"}], "]"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Normal", " ", 
     RowBox[{"vectors", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"y1", "/", "mody"}], ",", 
       RowBox[{"y2", "/", "mody"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"np", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"y1p", "/", "modyp"}], ",", 
       RowBox[{"y2p", "/", "modyp"}]}], "}"}]}], ";"}], 
   "            "}]}]], "Input",
 CellChangeTimes->{{3.804409310309197*^9, 3.804409406338283*^9}, {
   3.8044094571270647`*^9, 3.804409837111339*^9}, {3.804409936220282*^9, 
   3.8044099545901823`*^9}, 3.80441004761168*^9, 
   3.804411050381753*^9},ExpressionUUID->"102c0095-dd44-4e0f-a025-\
fdff7140d393"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cross-Ratios", "Section",
 CellChangeTimes->{{3.804409879521873*^9, 
  3.804409881472846*^9}},ExpressionUUID->"21584749-7efa-4be2-b235-\
e5fca825706f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]1", "=", 
   RowBox[{"Mods", "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "mody", " ", "modyp"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]2", "=", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"y", ",", "yp"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"mody", " ", "modyp"}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"and", " ", "\\", "xi_"}], "3", " ", "cross"}], "-", 
    RowBox[{"ratio", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"\[Xi]1", "/", 
    RowBox[{"(", 
     RowBox[{"\[Xi]1", "+", "\[Xi]2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Xi]2", "^", "2"}]}], ")"}], "/", "\[Xi]2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.80440988753833*^9, 3.804409927400422*^9}, {
   3.804409969593264*^9, 3.8044100040308943`*^9}, 3.804410044990411*^9, {
   3.804411378639676*^9, 
   3.804411401972577*^9}},ExpressionUUID->"341ec49d-e0b9-4582-9749-\
7063ed300e7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining Vectors ", "Section",
 CellChangeTimes->{{3.804410025552002*^9, 
  3.804410030274293*^9}},ExpressionUUID->"8d6e3e98-893f-43ed-afa0-\
abbf4392be0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Vectors", " ", "at", " ", 
    RowBox[{"x", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]1", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", "mody", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "Mods"}], ")"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "-", 
     RowBox[{"n", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalXi]2", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"np", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/", "\[Xi]2"}], ")"}], "-", 
     RowBox[{"n", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Vectors", " ", "at", " ", 
     RowBox[{
      RowBox[{"x", "'"}], "."}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalXi]1p", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", "modyp", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "Mods"}], ")"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "-", 
     RowBox[{"np", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalXi]2p", "[", "i_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/", "\[Xi]2"}], ")"}], "-", 
     RowBox[{"np", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.804410034103685*^9, 3.804410053646255*^9}, {
   3.804410108728388*^9, 3.804410156467986*^9}, 3.804411054873605*^9, {
   3.811233506418586*^9, 
   3.8112335919935293`*^9}},ExpressionUUID->"f5f7e78e-0d7f-4135-8768-\
d580df8f1f91"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining Bi-Vectors", "Section",
 CellChangeTimes->{{3.804410172527563*^9, 
  3.804410177894434*^9}},ExpressionUUID->"dddb976d-0c2b-4149-9308-\
38e58292eb37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"I_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], " ", "\\n", "u"}], "}"}], "."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"II", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "4", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "Mods"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"We", " ", 
       RowBox[{"won", "'"}], "t", " ", "be", " ", "needing", " ", "the", " ", 
       "bi"}], "-", 
      RowBox[{
       RowBox[{"vector", " ", "\\", "mathcal"}], 
       RowBox[{
        RowBox[{"{", "J", "}"}], "'"}], " ", "or", " ", "the", " ", "rank"}], 
      "-", 
      RowBox[{"2", " ", 
       RowBox[{"tensor", " ", "\\", "mathcal"}], 
       RowBox[{"{", "J", "}"}], " ", "for", " ", "this", " ", "since", " ", 
       "q"}]}], "=", 
     RowBox[{
     "2.", " ", "But", " ", "these", " ", "can", " ", "be", " ", 
      "implemented", " ", 
      RowBox[{"similarly", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.804410183605768*^9, 3.804410194590406*^9}, {
  3.804410246418872*^9, 3.804410309767593*^9}, {3.804410340784739*^9, 
  3.8044104195554047`*^9}, {3.811233693056425*^9, 
  3.8112336974327927`*^9}},ExpressionUUID->"a19431ae-679d-418e-99aa-\
94ac9b9b8920"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining Tensor Structures appearing on <FF>", "Section",
 CellChangeTimes->{{3.804410439431634*^9, 
  3.804410453883306*^9}},ExpressionUUID->"51371664-0965-4785-88af-\
494fb3881b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"I_", 
     RowBox[{"{", 
      RowBox[{"\\", "mu", " ", "\\", "alpha"}], "}"}], " ", "I_", 
     RowBox[{"{", 
      RowBox[{"\\n", "u", " ", "beta"}], "}"}]}], " ", "+", " ", "anti", "-", 
    
    RowBox[{"symmetrised", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T1", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "k"}], "]"}], " ", 
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "l"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "l"}], "]"}], " ", 
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"I_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "mu", " ", "\\", "alpha"}], "}"}], " ", "\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "u"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{"{", 
       RowBox[{"\\", "beta"}], "}"}]}], " ", "+", " ", "anti", "-", 
     RowBox[{"symmetrised", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}]}], "+", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"I_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "mu", " ", "\\", "alpha"}], "}"}], " ", "\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "u"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{"{", 
       RowBox[{"\\", "beta"}], "}"}]}], " ", "+", " ", 
     RowBox[{"I_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "mu", " ", "\\", "alpha"}], "}"}], " ", "\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "u"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{"{", 
       RowBox[{"\\", "beta"}], "}"}]}], " ", " ", "+", " ", "anti", "-", 
     RowBox[{"symmetrised", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T3", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "+", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}], "+", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}]}], "+", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"I_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "mu", " ", "\\", "alpha"}], "}"}], " ", "\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "u"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{"{", 
       RowBox[{"\\", "beta"}], "}"}]}], " ", "+", " ", "anti", "-", 
     RowBox[{"symmetrised", "."}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"T4", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"i", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "k"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "+", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"j", ",", "l"}], "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "mu"}], "}"}], " ", "\\", 
       RowBox[{"Xi", "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\n", "u"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "1", ")"}], "}"}]}]}], "_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\\", "alpha"}], "}"}], " ", "\\", 
       RowBox[{
        RowBox[{"Xi", "'"}], "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}]}], "_", 
      RowBox[{"{", 
       RowBox[{"\\", "beta"}], "}"}]}], " ", "+", " ", "anti", "-", 
     RowBox[{"symmetrised", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T5", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalXi]1", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "k", "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "l", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalXi]1", "[", "j", "]"}], " ", 
      RowBox[{"\[CapitalXi]1p", "[", "l", "]"}], " ", 
      RowBox[{"\[CapitalXi]2", "[", "i", "]"}], " ", 
      RowBox[{"\[CapitalXi]2p", "[", "k", "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.804410547366588*^9, 3.804410765876289*^9}, {
  3.8044111012906218`*^9, 3.804411219738144*^9}, {3.804414789110528*^9, 
  3.80441479447508*^9}},ExpressionUUID->"934c51a4-65f0-429c-a3af-\
97fd75feef35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Maxwell Theory on a Wedge: N=2, d=4,p=q=2", "Section",
 CellChangeTimes->{{3.804410788165845*^9, 3.804410797764786*^9}, {
  3.804411341387912*^9, 
  3.804411342359838*^9}},ExpressionUUID->"252a9595-2155-4d81-bd23-\
509b194ba177"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Dimension", "."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dim", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Reflected", " ", "point", " ", 
     RowBox[{"from", " ", "'"}], "method", " ", "of", " ", 
     RowBox[{"images", "'"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Modstilde", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x1p"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "x2p"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y1", "+", "y1p"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y2", "+", "y2p"}], ")"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Propagator", "."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Propagator", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "4", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/", 
      RowBox[{"(", "Mods", ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/", 
      RowBox[{"(", "Modstilde", ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"<", "FF", ">", " ", 
     RowBox[{"using", " ", "the", " ", "wedge", " ", 
      RowBox[{"theory", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFwedge", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Propagator", "[", 
          RowBox[{"j", ",", "l"}], "]"}], ",", 
         RowBox[{"xp", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Propagator", "[", 
          RowBox[{"j", ",", "k"}], "]"}], ",", 
         RowBox[{"xp", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Propagator", "[", 
          RowBox[{"i", ",", "l"}], "]"}], ",", 
         RowBox[{"xp", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Propagator", "[", 
          RowBox[{"i", ",", "k"}], "]"}], ",", 
         RowBox[{"xp", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Functions", " ", "appearing", " ", "on"}], " ", "<", "FF", ">", 
     " ", 
     RowBox[{"for", " ", "the", " ", "wedge", " ", 
      RowBox[{"theory", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"U", "^", "2"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "8"}], 
     RowBox[{"U", "^", "3"}], " ", "\[Xi]2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{"8", 
     RowBox[{"U", "^", "3"}], " ", "\[Xi]2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f4", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], 
      RowBox[{"U", "^", "3"}], " ", "\[Xi]2"}], "+", 
     RowBox[{"8", 
      RowBox[{
       RowBox[{"U", "^", "2"}], "/", "\[Xi]3"}]}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"f5", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "16"}], 
     RowBox[{"U", "^", "3"}], " ", 
     RowBox[{"\[Xi]2", "/", "\[Xi]3"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"<", "FF", ">", " ", 
      RowBox[{
      "from", " ", "conformal", " ", "symmetry", " ", "where", " ", "dim"}]}],
      "=", 
     RowBox[{"dimension", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FF", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"Mods", "^", 
        RowBox[{"(", 
         RowBox[{"dim", "/", "2"}], ")"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], 
        RowBox[{"T1", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"f2", "[", 
         RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], 
        RowBox[{"T2", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"f3", "[", 
         RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], 
        RowBox[{"T3", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"f4", "[", 
         RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], 
        RowBox[{"T4", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"f5", "[", 
         RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], 
        RowBox[{"T5", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.804410805891391*^9, 3.8044108176956453`*^9}, {
  3.804410855133381*^9, 3.804410862381172*^9}, {3.80441089651164*^9, 
  3.804411018237598*^9}, {3.804411059159876*^9, 3.804411059312153*^9}, {
  3.804411223513221*^9, 3.804411364987926*^9}, {3.804411419279901*^9, 
  3.804411421324278*^9}, {3.804411707834354*^9, 
  3.804411713560482*^9}},ExpressionUUID->"d913b398-8439-4bb2-96c5-\
20d985d1de84"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking the Wedge N=2 theory is a dCFT", "Section",
 CellChangeTimes->{{3.80441142958886*^9, 
  3.80441143836157*^9}},ExpressionUUID->"48cf8d70-d982-4c6d-8751-\
e23316cbed30"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "this", " ", "to", " ", "verify", " ", "N"}], 
    "=", 
    RowBox[{"2", " ", "wedge", " ", "is", " ", "a", " ", 
     RowBox[{"dCFT", ":", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"FF", "[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "-", 
           RowBox[{"FFwedge", "[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], " ", 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.80441144368231*^9, 3.8044114654250803`*^9}, {
  3.811235408805663*^9, 3.811235416259334*^9}, {3.811309574704462*^9, 
  3.811309581942049*^9}, {3.811318347792563*^9, 3.81131836467092*^9}, {
  3.811318412890245*^9, 
  3.81131841391565*^9}},ExpressionUUID->"ed669fa4-438c-442f-8e36-\
787f896080de"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking the <FF> functions satisfy the PDE constraints arising from EOM\
\>", "Section",
 CellChangeTimes->{{3.804411478691588*^9, 
  3.804411499333843*^9}},ExpressionUUID->"86b847d9-e7d4-49ed-87d3-\
a70dfd8a2256"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Evaluate", " ", "this", " ", "to", " ", "verify", " ", "the", " ", "PDEs",
     "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Redefining", " ", "since", " ", "PDE", " ", 
       RowBox[{"uses", " ", "/", "xi_"}], "1", " ", 
       RowBox[{"and", " ", "/", "xi_"}], "2", " ", "as", " ", "independent", 
       " ", "from", " ", "x"}], ",", " ", 
      RowBox[{
       RowBox[{"x", "'"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "\[Xi]1", ",", "\[Xi]2", ",", "U", ",", "\[Xi]3", ",", "f1", ",", "f2", 
      ",", "f3", ",", "f4", ",", "f5"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"U", "=", 
     RowBox[{"\[Xi]1", "/", 
      RowBox[{"(", 
       RowBox[{"\[Xi]1", "+", "\[Xi]2"}], ")"}]}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"\[Xi]3", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Xi]2", "^", "2"}]}], ")"}], "/", "\[Xi]2"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"U", "^", "2"}]}], ")"}], "\[IndentingNewLine]", 
      RowBox[{"f2", "[", 
       RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}]}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], 
       RowBox[{"U", "^", "3"}], " ", "\[Xi]2", "\[IndentingNewLine]", 
       RowBox[{"f3", "[", 
        RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}]}], ":=", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{"U", "^", "3"}], " ", "\[Xi]2", "\[IndentingNewLine]", 
        RowBox[{"f4", "[", 
         RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}]}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], 
          RowBox[{"U", "^", "3"}], " ", "\[Xi]2"}], "+", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"U", "^", "2"}], "/", "\[Xi]3"}], "\[IndentingNewLine]", 
          RowBox[{"f5", "[", 
           RowBox[{"\[Xi]1_", ",", "\[Xi]2_"}], "]"}]}]}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], 
             RowBox[{"U", "^", "3"}], " ", 
             RowBox[{"\[Xi]2", "/", "\[Xi]3"}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"First", " ", "PDE", " ", 
               RowBox[{"eq", ".", " ", 
                RowBox[{"(", "3.23", ")"}], "."}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"\[Xi]1", "^", "2"}], " ", "\[Xi]2", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f1", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
                "]"}]}], "-", 
              RowBox[{"2", "\[Xi]1", " ", "\[Xi]2", " ", "\[Xi]3", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f1", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
                "]"}]}], "-", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"\[Xi]1", "+", 
                 RowBox[{"2", "\[Xi]2"}]}], ")"}], 
               RowBox[{"f2", "[", 
                RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{
                RowBox[{"\[Xi]1", "^", "2"}], "/", "U"}], " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f2", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
                "]"}]}], "-", 
              RowBox[{"\[Xi]2", " ", "\[Xi]3", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f2", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "\[Xi]3"}], " ", "-", 
                 RowBox[{"2", 
                  RowBox[{"\[Xi]1", "/", 
                   RowBox[{"\[Xi]2", "^", "2"}]}]}]}], ")"}], 
               RowBox[{"f3", "[", 
                RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
              RowBox[{"\[Xi]1", " ", "\[Xi]3", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"f3", "[", 
                    RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}],
                   "]"}], "-", 
                 RowBox[{"2", 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"f3", "[", 
                    RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}],
                    "]"}]}]}], ")"}]}]}]}], " ", "//", 
            RowBox[{
            "Simplify", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"Second", " ", "PDE", " ", 
               RowBox[{"eq", ".", " ", 
                RowBox[{"(", "3.24", ")"}], "."}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], 
               RowBox[{"\[Xi]1", "^", "2"}], " ", "\[Xi]2", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f1", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
                "]"}]}], "-", 
              RowBox[{"2", "\[Xi]1", " ", 
               RowBox[{"\[Xi]2", "^", "2"}], " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f1", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
                "]"}]}], "+", 
              RowBox[{"\[Xi]2", " ", 
               RowBox[{"f2", "[", 
                RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Xi]3", "-", "\[Xi]2", "-", 
                 RowBox[{"2", "\[Xi]1"}]}], ")"}], 
               RowBox[{"f3", "[", 
                RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{
                RowBox[{"\[Xi]1", "^", "2"}], "/", "U"}], " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f3", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
                "]"}]}], " ", "-", 
              RowBox[{"\[Xi]2", " ", "\[Xi]3", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f3", "[", 
                  RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
                "]"}]}], "-", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"\[Xi]1", "/", 
                   RowBox[{"\[Xi]2", "^", "2"}]}]}], " ", "-", "\[Xi]3"}], 
                ")"}], 
               RowBox[{"f4", "[", 
                RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
              RowBox[{"\[Xi]1", " ", "\[Xi]3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"f4", "[", 
                    RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}],
                   "]"}], "-", 
                 RowBox[{"2", 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"f4", "[", 
                    RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}],
                    "]"}]}]}], ")"}]}]}]}]}], "//", 
           RowBox[{"Simplify", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"Third", " ", "PDE", " ", 
              RowBox[{"eq", ".", " ", 
               RowBox[{"(", "3.25", ")"}], "."}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"\[Xi]1", "^", "2"}], " ", "\[Xi]2", " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f2", "[", 
                 RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
               "]"}]}], "-", 
             RowBox[{"2", "\[Xi]1", " ", 
              RowBox[{"\[Xi]2", "^", "2"}], " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f2", "[", 
                 RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
               "]"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Xi]1", "/", "\[Xi]2"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Xi]2", "^", "2"}]}], ")"}], 
              RowBox[{"f3", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
             RowBox[{"2", 
              RowBox[{"\[Xi]1", "^", "2"}], "\[Xi]2", " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f3", "[", 
                 RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
               "]"}]}], "+", 
             RowBox[{"2", "\[Xi]1", " ", "\[Xi]2", " ", "\[Xi]3", " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f3", "[", 
                 RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
               "]"}]}], "+", 
             RowBox[{"2", "\[Xi]1", " ", "\[Xi]3", " ", 
              RowBox[{"f4", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
             RowBox[{"4", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Xi]1", "/", 
                 RowBox[{"\[Xi]2", "^", "2"}]}], " ", "-", "\[Xi]3"}], ")"}], 
              
              RowBox[{"f5", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
             RowBox[{"\[Xi]1", " ", "\[Xi]3", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"f5", "[", 
                   RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
                 "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"f5", "[", 
                    RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}],
                   "]"}]}]}], ")"}]}]}]}]}], "//", 
          RowBox[{
           RowBox[{"Simplify", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"Fourth", " ", "PDE", " ", 
              RowBox[{"eq", ".", " ", 
               RowBox[{"(", "3.26", ")"}], "."}]}], " ", "*)"}], 
            "\[IndentingNewLine]", "2", "\[Xi]1", " ", 
            RowBox[{
             RowBox[{"\[Xi]2", "^", "2"}], "/", "\[Xi]3"}], " ", 
            RowBox[{"f2", "[", 
             RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], " ", "+", 
           RowBox[{"2", "\[Xi]1", " ", 
            RowBox[{
             RowBox[{"\[Xi]2", "^", "2"}], "/", "\[Xi]3"}], " ", 
            RowBox[{"f3", "[", 
             RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"\[Xi]1", "^", "2"}], " ", "\[Xi]2", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f3", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
             "]"}]}], "-", 
           RowBox[{"2", "\[Xi]1", " ", 
            RowBox[{"\[Xi]2", "^", "2"}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f3", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
             "]"}]}], "-", 
           RowBox[{"4", 
            RowBox[{"\[Xi]1", "/", "\[Xi]2"}], " ", 
            RowBox[{"f4", "[", 
             RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"\[Xi]1", "^", "2"}], " ", "\[Xi]2", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f4", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
             "]"}]}], "+", 
           RowBox[{"2", "\[Xi]1", " ", "\[Xi]2", " ", "\[Xi]3", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f4", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
             "]"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"\[Xi]2", "-", "\[Xi]3"}], ")"}], 
            RowBox[{"f5", "[", 
             RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"\[Xi]1", "^", "2"}], "/", "U"}], " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f5", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]1"}], 
             "]"}]}], "+", 
           RowBox[{"\[Xi]2", " ", "\[Xi]3", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"f5", "[", 
               RowBox[{"\[Xi]1", ",", "\[Xi]2"}], "]"}], ",", "\[Xi]2"}], 
             "]"}]}]}]}], " ", "//", "Simplify"}]}]}]}]}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.804411559533169*^9, 3.804411618188279*^9}, {
  3.804413462193523*^9, 3.804413463622937*^9}, {3.811231998288967*^9, 
  3.811232003650423*^9}, {3.811309562031426*^9, 3.8113095686930447`*^9}, {
  3.81131836708936*^9, 3.811318377745204*^9}, {3.811318415822638*^9, 
  3.8113184226489058`*^9}},ExpressionUUID->"f9dc33c3-e7f4-4b47-af96-\
faefd76a135c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.804410473148755*^9, 3.804410473157949*^9}, {
   3.8044106034910593`*^9, 3.804410607670178*^9}, 3.80441066635009*^9, {
   3.804410701719667*^9, 
   3.804410713383329*^9}},ExpressionUUID->"e8576ee5-b735-4626-b1a4-\
09d7d86d5af2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 695},
WindowMargins->{{Automatic, -63}, {15, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 158, 3, 98, "Title",ExpressionUUID->"115fec9f-5581-4b46-bd8b-3a4993cf13fe"],
Cell[CellGroupData[{
Cell[763, 29, 162, 3, 67, "Section",ExpressionUUID->"866144a7-d591-457a-a75e-9d3fe7fe5d37"],
Cell[928, 34, 3056, 83, 388, "Input",ExpressionUUID->"102c0095-dd44-4e0f-a025-fdff7140d393"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4021, 122, 157, 3, 67, "Section",ExpressionUUID->"21584749-7efa-4be2-b235-e5fca825706f"],
Cell[4181, 127, 1247, 39, 136, "Input",ExpressionUUID->"341ec49d-e0b9-4582-9749-7063ed300e7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5465, 171, 162, 3, 67, "Section",ExpressionUUID->"8d6e3e98-893f-43ed-afa0-abbf4392be0a"],
Cell[5630, 176, 1914, 56, 157, "Input",ExpressionUUID->"f5f7e78e-0d7f-4135-8768-d580df8f1f91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7581, 237, 164, 3, 67, "Section",ExpressionUUID->"dddb976d-0c2b-4149-9308-38e58292eb37"],
Cell[7748, 242, 1738, 50, 73, "Input",ExpressionUUID->"a19431ae-679d-418e-99aa-94ac9b9b8920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9523, 297, 189, 3, 67, "Section",ExpressionUUID->"51371664-0965-4785-88af-494fb3881b24"],
Cell[9715, 302, 9083, 252, 325, "Input",ExpressionUUID->"934c51a4-65f0-429c-a3af-97fd75feef35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18835, 559, 235, 4, 67, "Section",ExpressionUUID->"252a9595-2155-4d81-bd23-509b194ba177"],
Cell[19073, 565, 7135, 202, 535, "Input",ExpressionUUID->"d913b398-8439-4bb2-96c5-20d985d1de84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26245, 772, 182, 3, 67, "Section",ExpressionUUID->"48cf8d70-d982-4c6d-8751-e23316cbed30"],
Cell[26430, 777, 1311, 32, 73, "Input",ExpressionUUID->"ed669fa4-438c-442f-8e36-787f896080de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27778, 814, 225, 5, 67, "Section",ExpressionUUID->"86b847d9-e7d4-49ed-87d3-a70dfd8a2256"],
Cell[28006, 821, 13962, 339, 577, "Input",ExpressionUUID->"f9dc33c3-e7f4-4b47-af96-faefd76a135c"],
Cell[41971, 1162, 276, 5, 30, "Input",ExpressionUUID->"e8576ee5-b735-4626-b1a4-09d7d86d5af2"]
}, Open  ]]
}, Open  ]]
}
]
*)


